Training-Free Interventions for Hallucination in Large Language Models

A frozen language model can give a wrong answer because a fact is unavailable, a reliable passage is ignored, or an unsupported claim survives generation. We review 116 works on inference-time hallucination intervention and its foundations. We trace the development from retrieval and controllable generation to methods that act on input evidence, token scores, internal representations, completed claims, or the decision to answer. For each family we compare its source of evidence, model access, preparation cost, and the task on which a correction can be established. For activation steering, we distinguish estimating a subspace from applying a state-dependent edit and separate interventions on the prompt from those on the generated prefix. Published comparisons show why faithfulness to a source, factual correctness, informativeness, and answer coverage must be measured separately. Applications in time-sensitive question answering, document synthesis, and visual grounding identify when source authority, evidence availability, or capability preservation limits a reported gain.

==> anc/README.txt <==
Supporting data for Training-Free Interventions for Hallucination in Large Language Models.

literature_index.csv: 116 references, current citation numbers, source URLs and manuscript sections.
literature_coding.csv: primary family, role and preparation coding for the same corpus.
evidence_ledger.csv: source passages and boundaries of selected claims.
Other CSV files: reported results used in the quantitative figures, not new experiments.

Scope cutoff: 2026-11-20. Targeted supplementation: 2026-11-23.
Corpus: 116 works; 44 core methods, comprising 32 T0 and 12 T1; 21 primarily vision-language works.
Roles distinguish core interventions from enabling steering, analyses, metrics and trained comparators.
T0 uses existing components directly; T1 uses data-derived calibration or validation choices;
T2 fits an auxiliary model; T3 changes backbone weights. Coding refers to the specified variant.
DoLa is T1 because the reported protocol chooses candidate layer buckets on validation data.
Family counts describe this selected corpus, not publication prevalence across the whole field.
Reading depth varies across papers. No screening counts or pooled effect sizes are reconstructed.


==> anc/evidence_ledger.csv <==
claim,key,source_location,evidence_type,interpretation_boundary,primary_url
CCS filters a fixed direction,xenos2026ccs,Method: contrastive scatter and projected steering vector,method derivation,Not dynamic multidimensional control,https://arxiv.org/abs/2610.14025
ORBIT rotation preserves norm; optional boost need not,ghasemi2026orbit,Joint basis; token gates; rotation; boost,method derivation,"Generic behavior control, not direct hallucination evidence",https://arxiv.org/abs/2606.22357
DecodeShare estimates cached-decode shared directions,decodeshare2026,Secs. 2-4; removal and patchback,mechanism / intervention,Not a universal protection-space guarantee,https://proceedings.mlr.press/v306/shao26j.html
DCO attenuates components orthogonal to current anchor,zhao2026dco,Method: rank-one residual anchor,method derivation,Orthogonality is not a false-knowledge label,https://arxiv.org/abs/2606.03022
SKOP constrains query-space attention effects,luo2026skop,Protected key-score geometry,local algebraic constraint,Not a whole-network guarantee,https://arxiv.org/abs/2605.06342
PTI edits initial K/V once,zhang2026pti,Secs. 3.2-3.3; Eqs. 3-8,fulltext method,T1 calibration and validation costs,https://openaccess.thecvf.com/content/CVPR2026/html/Zhang_Prefill-Time_Intervention_for_Mitigating_Hallucination_in_Large_Vision-Language_Models_CVPR_2026_paper.html
CRG splits visual/text routes; first-order gate effects,cheng2026route,Secs. 3.1-3.3; Eq. 3,fulltext method,Local estimate depends on decision score,https://proceedings.mlr.press/v306/cheng26d.html
RIVS uses deployed SVD; probing is separate analysis,yin2026rivs,Secs. 4.1-4.2,fulltext method,Attention-drop proxy can be confounded,https://ijcai.org/proceedings/2026/94
Lookback Lens scores sampled chunks,chuang2024lookback,Sec. 3.1; Fig. 2,fulltext method,Trained classifier: T2,https://aclanthology.org/2024.emnlp-main.84/
RCD trains auxiliary negative model,sheng2025rcd,Fig. 2; Sec. 3.1,fulltext method,Adversarial LoRA: T2,https://aclanthology.org/2025.findings-emnlp.322/
AHEAD trains potential networks,chang2026ahead,Sec. 3.4; Table 1,fulltext method,"T2, not strictly training-free",https://aclanthology.org/2026.findings-acl.425/
CASAL embeds steering through weight training,yang2026casal,Official ICLR abstract,primary abstract,T3; no quantitative result imported,https://proceedings.iclr.cc/paper_files/paper/2026/hash/11fa9df8d9c7260b04bbab1619d0a869-Abstract-Conference.html
DoLa: 62.5/56.4 truth; 69.0/92.4 info; 31.7/49.1 True*Info,chuang2024dola,"Table 1, PDF p. 6",reported numerical data,LLaMA-33B; within-paper comparison only,https://arxiv.org/abs/2309.03883
ITI: 30.5/42.3 True*Info; 2.16/2.41 CE,li2023iti,"Table 3, PDF p. 8; Sec. 4.1",reported numerical data,"LLaMA-7B, two-fold; Open Web Text CE",https://arxiv.org/abs/2306.03341
CAS venue not substantiated,wu2026cas,arXiv comments; exact-title ACL search 2026-11-20,bibliographic audit,Preprint retained; no assertion of nonacceptance,https://arxiv.org/abs/2605.27993
梳理NLG幻觉定义、任务和评测,ji2023survey,Dialogue examples distinguish contradiction with the reference from externally unsupported content.,primary-paper passage,任务专属NLG结论不能直接外推现代LLM,https://arxiv.org/pdf/2202.03629#page=20
区分事实性与忠实性幻觉并梳理检测与缓解,huang2025survey,Section 2.3 and Table 1 separate factuality and faithfulness.,primary-paper passage,用于分类与追索原文，不替代一手证据,https://arxiv.org/pdf/2311.05232#page=5
结合可检索非参数记忆与生成模型，并进行任务训练,lewis2020rag,Sections 2.2–2.4 describe dense retrieval and which model components are updated.,primary-paper passage,原始RAG训练配方不等于冻结LLM的检索提示,https://arxiv.org/pdf/2005.11401#page=3
交错推理和外部工具行动,yao2023react,The worked action–observation trace alternates article search or lookup and a final answer.,primary-paper passage,工具返回正确不保证生成正确；也有训练扩展,https://arxiv.org/pdf/2210.03629#page=16
拆分并回答子问题，可接搜索引擎,press2023selfask,Figure 2 shows a follow-up question identifying the missing intermediate fact.,primary-paper passage,推理分解方法，本身不是完整幻觉检测器,https://arxiv.org/pdf/2210.03350#page=5
对不确定推理链检索并修订，再生成答案,zhao2023verifyedit,Method algorithm uses low self-consistency to select reasoning for verification.,primary-paper passage,修订质量依赖外部证据及定位是否准确,https://arxiv.org/pdf/2305.03268#page=4
同一LLM迭代反馈与修订,madaan2023selfrefine,The feedback and refinement steps reuse the most recent output and specific feedback.,primary-paper passage,通用任务改善不是事实真实性的充分证据,https://arxiv.org/pdf/2303.17651#page=4
训练模型输出反思tokens以控制检索和生成,asai2024selfrag,Critic-supervised reflection tokens are incorporated into training examples.,primary-paper passage,不属于严格免训练主线,https://arxiv.org/pdf/2310.11511#page=2
评估检索结果，按置信度触发知识处理或网络检索,yan2024crag,"Retrieval evaluator distinguishes correct, ambiguous and incorrect retrieval.",primary-paper passage,原方法的检索评估器有训练成本,https://arxiv.org/pdf/2401.15884#page=4
选择诱导层并自构造负信号，自适应执行对比,jing2026shicd,"Section 4 separates layer selection, self-induction, and adaptive contrast.",primary-paper passage,需核对层选择和实际计算图后与双路方法比较成本,https://aclanthology.org/2026.emnlp-main.1519.pdf#page=4
把示例压缩成潜在向量后干预新输入,liu2024icv,Equation 5 applies the per-layer vector to the query's latent states across token positions.,primary-paper passage,向量可迁移不等于事实可靠性已被验证,https://arxiv.org/pdf/2311.06668#page=6
非线性probe和多token干预扩展ITI,hoscilowicz2024nliti,Nonlinear MLP probes can use a window of last-token representations.,primary-paper passage,不属于严格免训练,https://arxiv.org/pdf/2403.18680#page=2
在能力损伤预算下选择steering操作点,raj2026frontier,"At a fixed validated layer, a coefficient is chosen under a capability constraint before held-out testing.",primary-paper passage,满足受保护基准仍可能损害未测能力,https://arxiv.org/pdf/2611.06001#page=3
学习低秩表示干预算子,wu2024reft,Trained low-rank interventions are compared with parameter-efficient fine-tuning; Appendix E ablates parameterization.,primary-paper passage,主模型冻结但低秩干预参数训练,https://arxiv.org/pdf/2404.03592#page=8
多次采样检查回答一致性,manakul2023selfcheck,Stochastic responses from the same model are compared for agreement on a claim.,primary-paper passage,稳定复述同一错误可能漏检；检测不自动纠错,https://arxiv.org/pdf/2303.08896#page=2
按语义等价聚类后计算不确定性,kuhn2023semantic,Semantic equivalence defines the grouping over alternative token sequences.,primary-paper passage,需要多次生成与语义等价判断,https://arxiv.org/pdf/2302.09664#page=3
生成与人工标注幻觉样本供识别测试,li2023halueval,"Sample construction distinguishes hallucination patterns for QA, dialogue and summarization.",primary-paper passage,检测正确率不等于生成幻觉率下降,https://arxiv.org/pdf/2305.11747#page=3
开放主题问题与搜索增强原子事实核查,wei2024longfact,Response-length study distinguishes number and proportion of supported facts.,primary-paper passage,评估器依赖搜索，事实数量与precision需合看,https://arxiv.org/pdf/2403.18802#page=47
训练检索增强模型识别并修订多类幻觉,mishra2024fava,Figure 2 gives the fine-grained error taxonomy used to label generated statements.,primary-paper passage,不是纯提示或纯免训练方法,https://arxiv.org/pdf/2401.06855#page=2
检验相关信息位置对长上下文表现的影响,liu2024lostmiddle,Figure 1 and Section 2.3 vary only the position of relevant context.,primary-paper passage,位置效应不是单一attention解释的充分证据,https://arxiv.org/pdf/2307.03172#page=2
替换实体构造参数知识和上下文冲突,longpre2021knowledge,Corpus substitution draws a replacement entity of the same type.,primary-paper passage,合成冲突与真实来源可靠性不同,https://arxiv.org/pdf/2109.05052#page=2
控制证据一致性与说服力研究来源选择,xie2024conflict,Coherent counter-memory differs from literal substitution; the study varies whether competing supporting passages coexist.,primary-paper passage,能被说服不意味着判断了事实真假,https://arxiv.org/pdf/2305.13300#page=2
区分给定答案真伪和是否知道问题答案,kadavath2022know,Figure 1 conditions accuracy on the model's own assessment of proposed answers.,primary-paper passage,自评置信度的跨任务校准不能假定,https://arxiv.org/pdf/2207.05221#page=3
训练隐状态分类器识别陈述真假,azaria2023internal,Classifier training and hidden-layer extraction for truth-labeled statements across subjects.,primary-paper passage,可解码信息不等于生成时会使用该信息,https://arxiv.org/pdf/2304.13734#page=2
分析真假陈述表示的线性结构及干预,marks2024geometry,Section 6 defines the normalized indirect effect in both intervention directions.,primary-paper passage,标签和语言形式控制影响几何解释,https://arxiv.org/pdf/2310.06824#page=9
无标签一致性目标优化probe,burns2023ccs,The probe is optimized on complementary answers plus a confidence term.,primary-paper passage,无监督不等于免训练；与协方差CCS同缩写不同方法,https://arxiv.org/pdf/2212.03827#page=3
attention over-trust惩罚与回溯重分配,huang2024opera,A beam-score penalty addresses delayed appearance of attention aggregation patterns.,primary-paper passage,beam与回退增加计算；视觉结论需独立验证到文本,https://arxiv.org/pdf/2311.17911#page=4
原图与扰动图分布对比,leng2024vcd,Section 3.2 perturbs visual input to define the reference while keeping the question.,primary-paper passage,扰动不是纯幻觉信号；注意候选过滤与拒答,https://arxiv.org/pdf/2311.16922#page=3
用中间层识别出的视觉知识修正最终logits,wang2025deco,"Section 3 and Figure 4, dynamic anchor-layer selection and readout correction.",primary-paper passage,层演化现象依模型和模态而变,https://arxiv.org/html/2410.11779v1
校准激活方向，正负双向steering输出对比,su2025asd,"Sections 4.1–4.2, paired activation labels and layer-wise probing. Distinguish diagnostics from the deployed edit.",primary-paper passage,统计方向与对比两部分成本需分别报告,https://aclanthology.org/2025.acl-long.634.pdf#page=4
逐层拟合从 MLP 状态预测来源偏好分数的 ridge regression，以回归系数作为方向。式 (4) 是带目标值的预测拟合。,wu2026cas,Offline diagram separates image counterfactuals and symmetric image–text pairs; ridge regression fits source-preference vectors.,primary-paper passage,加强视觉依赖不总是更好，需按模型验证,https://arxiv.org/pdf/2605.27993#page=5
按query控制对生成caption的信任并校正logits,li2026geass,Figure 1 and Table 1 relate caption anchoring to the reliability of a description for an individual query.,primary-paper passage,caption可能制造新的错误证据,https://arxiv.org/html/2605.01733v1
把末输入token的context embedding注入decode,fazli2026cei,Section 4 distinguishes prompt-end context from token-dependent injection weights.,primary-paper passage,锚点可能混合视觉证据和语言先验,https://arxiv.org/pdf/2601.05939#page=4
保持拒答指令效应并调整视觉对比,zhang2026instruction,The method separates the instruction effect from the visual contrast to support selective refusal.,primary-paper passage,需把错误拒答丢失和事实纠错分开计算,https://arxiv.org/html/2610.16722v1
随机mask部分输入，原始与遮蔽分布对比,huang2025delta,Section 3.6 defines the masked reference and vocabulary plausibility filter.,primary-paper passage,遮蔽可同时删除有用证据；随机性需报告,https://arxiv.org/pdf/2502.05825#page=5
用多回答隐藏表示协方差谱计算EigenScore,chen2024inside,Equation 5 aggregates variation by the regularized log determinant of a covariance matrix.,primary-paper passage,自一致性指标仍可能漏掉共享的错误知识,https://arxiv.org/pdf/2402.03744#page=4
按意义分组评估多次输出的不确定性,farquhar2024entropy,Figure 1 shows grouping by meaning and how factoids from long-form answers can be individually queried.,primary-paper passage,主要识别不稳定的错误，不覆盖所有自信幻觉,https://sebastianfarquhar.com/assets/papers/farquharDetecting2024.pdf#page=2
区分context-memory、inter-context与intra-memory,xu2024conflicts,Taxonomy separates sources of knowledge conflict and identifies temporal misalignment.,primary-paper passage,分类用于设计任务，不直接给出干预算法,https://arxiv.org/pdf/2403.08319#page=3
研究对影响答案的线索能否明确承认,nguyen2026cotfaith,Equation 1 distinguishes converted and regressed acknowledgments under steering.,primary-paper passage,CoT faithfulness不等于证据忠实度或事实正确性,https://arxiv.org/pdf/2607.29062#page=3
Attribute gradients modify hidden/cache states; bag-of-words and learned-discriminator variants,dathathri2020pplm,Comparison distinguishes a bag-of-words objective from a learned discriminator.,primary-paper passage,Scope and verification depth are stated in the survey and audit; no cross-paper ranking.,https://arxiv.org/pdf/1912.02164#page=4
Sensitivity-guided multi-head causal intervention,ji2026causallens,"Sections 3–4, sensitivity ablation and separation of system, text and visual head contributions in equations 6–8. Checked in locally archived proceedings PDF.",primary-paper passage,Scope and verification depth are stated in the survey and audit; no cross-paper ranking.,https://openaccess.thecvf.com/content/CVPR2026/papers/Ji_CausalLens_Sensitivity-Guided_Multi-Head_Causal_Intervention_for_Hallucination_Mitigation_in_Large_CVPR_2026_paper.pdf
Context-conditioned attention tilting selective over position and time,lei2026cai,Equation 5 selectively adjusts attention to image tokens using similarity from the current context.,primary-paper passage,Scope and verification depth are stated in the survey and audit; no cross-paper ranking.,https://arxiv.org/pdf/2606.29847#page=6
Trained expert/anti-expert log-probability reweighting,liu2021dexperts,Section 2.2 truncates the base vocabulary before combining it with expert logits.,primary-paper passage,Scope and verification depth are stated in the survey and audit; no cross-paper ranking.,https://aclanthology.org/2021.acl-long.522.pdf#page=3
Energy-based latent attention denoising,luo2026lad,Equations 6–7 specify an attention-sink penalty and visual incentive for one-step correction. Checked in locally archived proceedings PDF.,primary-paper passage,Scope and verification depth are stated in the survey and audit; no cross-paper ranking.,https://aclanthology.org/2026.acl-long.1327.pdf
Learned future-attribute predictor adjusts token scores,yang2021fudge,Figure 1 multiplies token probabilities by scores from a learned future-attribute predictor.,primary-paper passage,Scope and verification depth are stated in the survey and audit; no cross-paper ranking.,https://aclanthology.org/2021.naacl-main.276.pdf#page=3
Training a transformer submodule amortizes steering into model weights,yang2026casal,Algorithm 1 and Section 2.3 train the chosen submodule to amortize the steering edit.,primary-paper passage,Scope and verification depth are stated in the survey and audit; no cross-paper ranking.,https://arxiv.org/html/2510.02324v1
Divergence-triggered layerwise and sequential residual compensation,yu2026dac,"Section 4, equations 4–7 threshold inter-layer Jensen–Shannon divergence before residual compensation.",primary-paper passage,Scope and verification depth are stated in the survey and audit; no cross-paper ranking.,https://aclanthology.org/2026.findings-emnlp.161.pdf#page=4
交替生成推理步骤与检索证据,trivedi2023ircot,IRCoT method and retrieval versus downstream QA,primary-paper passage,早期错误可进入下一轮查询；依赖检索质量,https://aclanthology.org/2023.acl-long.557.pdf
用上一轮完整输出扩充检索，再生成新答案,shao2023iterretgen,Figure 1 and iterative retrieval-generation description,primary-paper passage,论文另有检索器适配扩展，需单独计算训练成本,https://aclanthology.org/2023.findings-emnlp.620.pdf
考查模型是否复述常见错误观念,lin2022truthfulqa,"Appendix B, true and informative response classification",primary-paper passage,选择题与自由生成不同；要同时看信息量和拒答,https://aclanthology.org/2022.acl-long.229.pdf
原子事实拆分后核查证据支持比例,min2023factscore,Figure 1 and atomic fact evaluation,primary-paper passage,precision可通过少说话上升,https://aclanthology.org/2023.emnlp-main.741.pdf
对RAG回答中的词级幻觉进行人工标注,niu2024ragtruth,Word-level and passage-level evaluation setup,primary-paper passage,在提供证据下评测，不涵盖所有外部事实真伪,https://aclanthology.org/2024.acl-long.585.pdf
expert-amateur log-likelihood差及plausibility constraint,li2023contrastive,"Section 3.2, adaptive plausibility constraint",primary-paper passage,开放生成质量改善不能直接当作幻觉修复证据,https://aclanthology.org/2023.acl-long.687.pdf
分别记录内外来源、整合兼容陈述并处理冲突,wang2025astute,"Method, source-aware consolidation; Table 1",primary-paper passage,来源间一致仍可能来自同一个错误,https://aclanthology.org/2025.acl-long.1476.pdf
选择原文片段、按待写句子聚类，再据此生成,slobodkin2024attribute,"Section 3, source spans, sentence planning and generation",primary-paper passage,提示实现与另行微调的实现需分开计算,https://aclanthology.org/2024.acl-long.182.pdf
分别度量答案正确性、流畅度及引文的支持程度,gao2023alce,Section 3.3 citation recall and precision,primary-paper passage,来源支持与现实世界真伪是不同问题,https://aclanthology.org/2023.emnlp-main.398.pdf
FreshPrompt with GPT-4 gains 47.0 and 31.4 percentage points on original FreshQA strict and relaxed evaluation,vu2024freshllms,"Sections 2 and 4, main strict and relaxed comparison",primary-paper passage,数值随测试日期、搜索结果和模型而变,https://aclanthology.org/2024.findings-acl.813.pdf
比较严格提示、口头置信阈值和推理提示，按题目可答性统计,madhusudhan2025abstain,Answerable–unanswerable confusion matrix and prompting experiments,primary-paper passage,提示改变作答意愿，仍须检验误拒和错答,https://aclanthology.org/2025.coling-main.627.pdf
系统扰动有据问题，在单文档与多文档任务上区分误拒和漏拒,muhamed2026refusalbench,"Appendix, core behavioral metrics; programmatic perturbation limitations",primary-paper passage,程序构建的扰动与自然冲突分布仍有差别,https://aclanthology.org/2026.eacl-long.321.pdf
"RARR Table 1, human AIS 35.4 to 43.4 and intent 90.0; same baseline EFEC 35.4 to 48.3 and intent 16.0",gao2023rarr,"Table 1, PaLM outputs on NQ",primary-paper passage,归因改善不等于外部证据必真；需要多次调用,https://arxiv.org/pdf/2210.08726
"With vs. without source labels: NQ 50.2/48.1, TriviaQA 81.6/82.3, BioASQ 58.0/57.7, PopQA 40.5/39.9, overall 59.2/58.6",wang2025astute,Appendix Table 3,within-paper ablation,Differences in percentage points from rounded accuracy scores; results conditional on this implementation and the four tasks.,https://aclanthology.org/2025.acl-long.1476.pdf#page=13
ALCE separates whether cited passages jointly support a sentence from whether each citation contributes.,gao2023alce,"Section 3.3, citation quality",evaluation protocol,Evidence support is conditioned on the cited materials and entailment judgments.,https://aclanthology.org/2023.emnlp-main.398.pdf#page=4
"FreshQA relaxed evaluation permits errors in extra material if the primary answer is correct, while strict evaluation scrutinizes the complete answer.",vu2024freshllms,"Appendix evaluation prompts, especially Fig. 5",evaluation protocol,Compare scoring modes within one dated snapshot.,https://aclanthology.org/2024.findings-acl.813.pdf#page=16
Estimated 29 of 48 primary internal-computation entries fall in 2026.,review_corpus,"Figure 1, year × primary_family",review-corpus count,Selected works only. Year is the bibliographic year of the cited record; no estimate of publication prevalence.,literature_metadata.json
"After subtracting before-edit AIS from after-edit AIS, RARR gains 8.0, 7.0 and 15.1 points on NQ, StrategyQA and QReCC; EFEC gains 12.9, 27.2 and 35.5.",gao2023rarr,Table 1; held-out sets in Section 5.1,within-paper aggregated scores,The editors used the same retrieved evidence. Human intent preservation concerns the original intent; details may change.,https://aclanthology.org/2023.acl-long.910.pdf#page=6
"At 1, 5, 10 and 15 evidence items retained in the prompt FreshPrompt achieves strict accuracies of 61.4, 70.6, 75.6 and 77.6 and relaxed accuracies of 67.2, 74.2, 77.8 and 79.0.",vu2024freshllms,Tables 1 and 6; 10 is the default; Sec. 4.2,within-study budget ablation,"Five demonstrations, GPT-4, original 500-question test set. Intervening budgets were not measured.",https://aclanthology.org/2024.findings-acl.813.pdf
42 reviewed core studies use either direct procedures (32) or calibration (10).,review_corpus,literature_metadata.json: role=core; primary family x training,descriptive count,Counts are for included core studies only. Trained-selector comparisons remain in the 112-paper inventory.,literature_metadata.json
按相对空内容提示的置信信号组合参数、上下文和拒答三路logits；计数采用无动量CDA,kim2025cda,"Sections 4.2–4.4; Eqs. 3–8: three-logit combination, null-prompt reference, separate momentum variant",primary-paper method or metric definition,信号不提供来源真伪保证；CDA-M另有动量超参数,https://aclanthology.org/2025.acl-long.479/
分解输出、估计子陈述不确定性、降低具体性，按校准分数选择退让阈值,mohri2024conformal,Sections 2–4; Algorithm 1; Theorem 3.1; safe-threshold score and claim-removal implementation,primary-paper method or metric definition,边际保证依赖交换性及参考蕴含判断；不保证每个样本正确或内容充分,https://proceedings.mlr.press/v235/mohri24a.html
随机、频率、共现三种不存在对象采样；yes/no问答,li2023pope,"Section 5, Definition/Sampling/Metrics; Table 3",primary-paper method or metric definition,询问式评价不能代替自由描述；对负例采样和yes偏置敏感,https://aclanthology.org/2023.emnlp-main.20/
CHAIR_i统计幻觉对象提及比例；CHAIR_s统计含幻觉对象的描述比例,rohrbach2018chair,Section 2.1; object-level and sentence-level denominators; object and caption annotations,primary-paper method or metric definition,原版基于80个MSCOCO对象及同义词映射；不能衡量所有属性、关系或遗漏,https://aclanthology.org/D18-1437/


==> anc/literature_coding.csv <==
key,title,year,primary_family,role,training,modality,coded_variant,cross_family,citation_version,publication_status
ji2023survey,Survey of Hallucination in Natural Language Generation,2023,support,survey,—,text / general,,,published,published
huang2025survey,"A Survey on Hallucination in Large Language Models: Principles, Taxonomy, Challenges, and Open Questions",2025,support,survey,—,text / general,,,published,published
lewis2020rag,Retrieval-Augmented Generation for Knowledge-Intensive NLP Tasks,2020,input,boundary,T3,text / general,,,published,published
jiang2023flare,Active Retrieval Augmented Generation,2023,input,core,T0,text / general,,,published,published
trivedi2023ircot,Interleaving Retrieval with Chain-of-Thought Reasoning for Knowledge-Intensive Multi-Step Questions,2023,input,core,T0,text / general,,,published,published
shao2023iterretgen,Enhancing Retrieval-Augmented Large Language Models with Iterative Retrieval-Generation Synergy,2023,input,core,T0主流程,text / general,,,published,published
yao2023react,ReAct: Synergizing Reasoning and Acting in Language Models,2023,input,core,T0提示版,text / general,,,published,published
press2023selfask,Measuring and Narrowing the Compositionality Gap in Language Models,2023,input,background,T0,text / general,,,published,published
gao2023rarr,"RARR: Researching and Revising What Language Models Say, Using Language Models",2023,revision,core,T0,text / general,,,published,published
dhuliawala2024cove,Chain-of-Verification Reduces Hallucination in Large Language Models,2024,revision,core,T0,text / general,,,published,published
zhao2023verifyedit,Verify-and-Edit: A Knowledge-Enhanced Chain-of-Thought Framework,2023,revision,core,T0,text / general,,,published,published
madaan2023selfrefine,Self-Refine: Iterative Refinement with Self-Feedback,2023,revision,background,T0,text / general,,,published,published
huang2024selfcorrect,Large Language Models Cannot Self-Correct Reasoning Yet,2024,revision,analysis,—,text / general,,,published,published
asai2024selfrag,"Self-RAG: Learning to Retrieve, Generate, and Critique through Self-Reflection",2024,input,boundary,T3,text / general,,,published,published
yan2024crag,Corrective Retrieval Augmented Generation,2026,input,boundary,T2,text / general,,,published,published
shi2024cad,Trusting Your Evidence: Hallucinate Less with Context-aware Decoding,2024,output,core,T0,text / general,,,published,published
chuang2024dola,DoLa: Decoding by Contrasting Layers Improves Factuality in Large Language Models,2024,output,core,T1,text / general,Reported validation-selected candidate layer bucket,,published,published
zhang2024sled,SLED: Self Logits Evolution Decoding for Improving Factuality in Large Language Models,2024,output,core,T0,text / general,,,published,published
gema2025decore,DeCoRe: Decoding by Contrasting Retrieval Heads to Mitigate Hallucinations,2025,output,core,T1,text / general,,,published,published
jiang2025hicd,HICD: Hallucination-Inducing via Attention Dispersion for Contrastive Decoding to Mitigate Hallucinations in Large Language Models,2025,output,core,T1,text / general,,,published,published
zhang2025icd,Alleviating Hallucinations of Large Language Models through Induced Hallucinations,2025,output,boundary,T0提示版/T2微调负模型版,text / general,,,published,published
jing2026shicd,SHICD: Self-Hallucination-Inducing Contrastive Decoding for Efficient LLM Hallucination Mitigation,2026,output,core,T0,text / general,,,published,published
zhang2025actlcd,Active Layer-Contrastive Decoding Reduces Hallucination in Large Language Model Generation,2025,output,boundary,T2,text / general,,,published,published
li2023iti,Inference-Time Intervention: Eliciting Truthful Answers from a Language Model,2023,internal,boundary,T2,text / general,,,published,published
turner2023actadd,Steering Language Models With Activation Engineering,2023,internal,enabling,T1,text / general,,,arxiv,preprint_no_confirmed_acceptance
rimsky2024caa,Steering Llama 2 via Contrastive Activation Addition,2024,internal,enabling,T1,text / general,,,published,published
zou2023repe,Representation Engineering: A Top-Down Approach to AI Transparency,2023,internal,enabling,T1/T2依实例,text / general,,,arxiv,preprint_no_confirmed_acceptance
liu2024icv,In-context Vectors: Making In Context Learning More Effective and Controllable Through Latent Space Steering,2024,internal,enabling,T1,text / general,,,published,published
qiu2024sea,Spectral Editing of Activations for Large Language Model Alignment,2024,internal,core,T1,text / general,,,published,published
zhang2024truthx,TruthX: Alleviating Hallucinations by Editing Large Language Models in Truthful Space,2024,internal,boundary,T2,text / general,,,published,published
hoscilowicz2024nliti,Non-Linear Inference Time Intervention: Improving LLM Truthfulness,2024,internal,boundary,T2,text / general,,,published,published
postmus2024conceptor,Steering Large Language Models using Conceptors: Improving Addition-Based Activation Engineering,2024,internal,enabling,T1,text / general,,,workshop,workshop
triantafyllopoulos2026conceptor,Conceptors for Semantic Steering,2026,internal,enabling,T1,text / general,,,arxiv,preprint_no_confirmed_acceptance
wang2025space,One SPACE to Rule Them All: Jointly Mitigating Factuality and Faithfulness Hallucinations in LLMs,2025,internal,boundary,T2,text / general,,,published,published
zhao2026dco,Hallucinations as Orthogonal Noise: Inference-Time Manifold Alignment via Dynamic Contextual Orthogonalization,2026,internal,core,T0,text / general,,,published,published
lou2026ksd,Which Knowledge Should LLMs Trust? Uncovering a Generalizable Steering Direction Across Knowledge Conflicts,2026,internal,core,T1,text / general,,,arxiv,preprint_no_confirmed_acceptance
xenos2026ccs,Contrastive Covariance Subspaces for Activation Steering,2026,internal,enabling,T1,text / general,,,arxiv,preprint_no_confirmed_acceptance
decodeshare2026,DecodeShare: Tracing the Shared Subspace of LLM Decode-Time Decisions,2026,internal,analysis,T1分析,text / general,,,published,published
skifstad2026alqr,Local Linearity of LLMs Enables Activation Steering via Model-Based Linear Optimal Control,2026,internal,enabling,T1,text / general,,,published,published
damirchi2026trajectory,Truth as a Trajectory: What Internal Representations Reveal About Large Language Model Reasoning,2026,internal,analysis,—分析,text / general,,,published,published
liu2026usteer,Alleviating Hallucination in Reasoning Tasks with Training-Free Uncertainty-Guided Steering,2026,internal,core,T0,text / general,,,arxiv,preprint_no_confirmed_acceptance
luo2026skop,Don't Lose Focus: Activation Steering via Key-Orthogonal Projections,2026,internal,enabling,T1,text / general,,,arxiv,accepted_author_report
ghasemi2026orbit,ORBIT: Training-Free Multi-Attribute Behavioral Steering via Orthogonal Subspace Rotation,2026,internal,enabling,T1,text / general,,,arxiv,preprint_no_confirmed_acceptance
sharma2026lowrank,A Low-Rank Subspace Analysis of LLM Interventions,2026,internal,analysis,T1分析,text / general,,,workshop,workshop
tallini2026locus,LocUS: Head Selection and Subspace Projection for Targeted Activation Steering,2026,internal,enabling,T1,text / general,,,arxiv,preprint_no_confirmed_acceptance
vu2025angular,Angular Steering: Behavior Control via Rotation in Activation Space,2025,internal,enabling,T1,text / general,,,published,published
raj2026frontier,How Far Can You Steer? Behavior-Capability Frontiers in Contrastive Activation Addition,2026,internal,analysis,T1分析,text / general,,,arxiv,preprint_no_confirmed_acceptance
zhang2024pasta,Tell Your Model Where to Attend: Post-hoc Attention Steering for LLMs,2024,internal,core,T1,text / general,,,published,published
wu2024reft,ReFT: Representation Finetuning for Language Models,2024,internal,boundary,T2,text / general,,,published,published
manakul2023selfcheck,SelfCheckGPT: Zero-Resource Black-Box Hallucination Detection for Generative Large Language Models,2023,support,metric,T0检测,text / general,,,published,published
kuhn2023semantic,Semantic Uncertainty: Linguistic Invariances for Uncertainty Estimation in Natural Language Generation,2023,support,metric,T0检测,text / general,,,published,published
lin2022truthfulqa,TruthfulQA: Measuring How Models Mimic Human Falsehoods,2022,support,metric,—评测,text / general,,,published,published
min2023factscore,FActScore: Fine-grained Atomic Evaluation of Factual Precision in Long Form Text Generation,2023,support,metric,—评测,text / general,,,published,published
li2023halueval,HaluEval: A Large-Scale Hallucination Evaluation Benchmark for Large Language Models,2023,support,metric,—评测,text / general,,,published,published
niu2024ragtruth,RAGTruth: A Hallucination Corpus for Developing Trustworthy Retrieval-Augmented Language Models,2024,support,metric,—评测,text / general,,,published,published
wei2024longfact,Long-form factuality in large language models,2024,support,metric,—评测,text / general,,,published,published
mishra2024fava,Fine-grained Hallucination Detection and Editing for Language Models,2024,support,boundary,T2辅助编辑器,text / general,,,published,published
liu2024lostmiddle,Lost in the Middle: How Language Models Use Long Contexts,2024,support,analysis,—分析,text / general,,,published,published
longpre2021knowledge,Entity-Based Knowledge Conflicts in Question Answering,2021,support,analysis,—分析,text / general,,,published,published
xie2024conflict,Adaptive Chameleon or Stubborn Sloth: Revealing the Behavior of Large Language Models in Knowledge Conflicts,2024,support,analysis,—分析,text / general,,,published,published
kadavath2022know,Language Models (Mostly) Know What They Know,2022,support,analysis,T0/T2依子方法,text / general,,,arxiv,preprint_no_confirmed_acceptance
azaria2023internal,The Internal State of an LLM Knows When It's Lying,2023,support,analysis,T2检测,text / general,,,published,published
marks2024geometry,The Geometry of Truth: Emergent Linear Structure in Large Language Model Representations of True/False Datasets,2024,internal,analysis,—分析,text / general,,,published,published
burns2023ccs,Discovering Latent Knowledge in Language Models Without Supervision,2023,internal,analysis,T2,text / general,,,published,published
huang2024opera,OPERA: Alleviating Hallucination in Multi-Modal Large Language Models via Over-Trust Penalty and Retrospection-Allocation,2024,output,core,T0,vision-language,,,published,published
leng2024vcd,Mitigating Object Hallucinations in Large Vision-Language Models through Visual Contrastive Decoding,2024,output,core,T0,vision-language,,,published,published
wang2025deco,MLLM can see? Dynamic Correction Decoding for Hallucination Mitigation,2025,output,core,T0,vision-language,,,published,published
su2025asd,Activation Steering Decoding: Mitigating Hallucination in Large Vision-Language Models through Bidirectional Hidden State Intervention,2025,output,core,T1,vision-language,,,published,published
lin2026hulluedit,HulluEdit: Single-Pass Evidence-Consistent Subspace Editing for Mitigating Hallucinations in Large Vision-Language Models,2026,internal,core,T0,vision-language,,,published,published
wu2026cas,Rethinking Visual Neglect: Steering via Context-Preference for MLLM Hallucination Mitigation,2026,internal,boundary,T2,vision-language,,,arxiv,preprint_no_confirmed_acceptance
jana2026bracs,Mitigating Hallucination in Vision-Language Models through Barrier-Regulated Adaptive Closed-form Steering,2026,internal,core,T0,vision-language,,,published,published
li2026geass,Query-Dependent Use of Generated Descriptions for Reliable Visual Question Answering,2026,output,core,T0,vision-language,,,arxiv,preprint_no_confirmed_acceptance
fazli2026cei,Context-Aware Decoding for Faithful Vision-Language Generation,2026,internal,core,T0,vision-language,,,arxiv,preprint_no_confirmed_acceptance
zhang2026instruction,Lost in Contrast: Instruction-Preserving Decoding for Reliable Visual Question Answering,2026,output,analysis,T0,vision-language,,,arxiv,preprint_no_confirmed_acceptance
huang2025delta,Delta -- Contrastive Decoding Mitigates Text Hallucinations in Large Language Models,2025,output,core,T0,text / general,,,arxiv,preprint_no_confirmed_acceptance
wang2025truthflow,TruthFlow: Truthful LLM Generation via Representation Flow Correction,2025,internal,boundary,T2,text / general,,,published,published
specificity2026,Steering Safely or Off a Cliff? Rethinking Specificity and Robustness in Inference-Time Interventions,2026,internal,analysis,—分析,text / general,,,published,published
safetytradeoff2026,The Unintended Trade-off of AI Alignment: Balancing Hallucination Mitigation and Safety in LLMs,2026,internal,analysis,—分析,text / general,,,published,published
chen2024inside,INSIDE: LLMs' Internal States Retain the Power of Hallucination Detection,2024,support,analysis,T0检测,text / general,,,published,published
abbasi2024conformal,Mitigating LLM Hallucinations via Conformal Abstention,2024,policy,core,T1,text / general,,,arxiv,preprint_no_confirmed_acceptance
farquhar2024entropy,Detecting hallucinations in large language models using semantic entropy,2024,support,metric,T0检测,text / general,,,published,published
xu2024conflicts,Knowledge Conflicts for LLMs: A Survey,2024,support,survey,—综述,text / general,,,published,published
residual2024conflict,Analysing the Residual Stream of Language Models Under Knowledge Conflicts,2024,support,analysis,T2分析,text / general,,,workshop,workshop
li2023contrastive,Contrastive Decoding: Open-ended Text Generation as Optimization,2023,output,enabling,T0,text / general,,,published,published
wu2025retrievalhead,Retrieval Head Mechanistically Explains Long-Context Factuality,2025,internal,analysis,T1分析,text / general,,,published,published
yin2026dynamic,Dynamic Multimodal Activation Steering for Hallucination Mitigation in Large Vision-Language Models,2026,internal,core,T1,vision-language,,,published,published
yu2024tacs,Truth-Aware Context Selection: Mitigating Hallucinations of Large Language Models Being Misled by Untruthful Contexts,2024,internal,boundary,T2,text / general,,,published,published
nguyen2026cotfaith,On the Generalization of Steering Vectors for Chain-of-Thought Faithfulness,2026,support,analysis,T1分析,text / general,,,arxiv,preprint_no_confirmed_acceptance
chang2026ahead,AHEAD: Attention Head Energy-Aware Dynamics for Hallucination Mitigation in MLLMs,2026,internal,boundary,T2,vision-language,,,published,published
chen2026pmi,Dynamic PMI-Guided Contrastive Decoding Reduces Hallucination in Large Language Models: A Unified Framework of Fine-Grained Input Transformations,2026,output,core,T0,text / general,,,published,published
cheng2026route,Mitigating Hallucinations in Large Vision-Language Models via Causal Route Gating,2026,internal,core,T0,vision-language,,,published,published
chuang2024lookback,Lookback Lens: Detecting and Mitigating Contextual Hallucinations in Large Language Models Using Only Attention Maps,2024,output,boundary,T2,text / general,,,published,published
dathathri2020pplm,Plug and Play Language Models: A Simple Approach to Controlled Text Generation,2020,internal,boundary,T0/T2,text / general,,,published,published
ji2026causallens,CausalLens: Sensitivity-Guided Multi-Head Causal Intervention for Hallucination Mitigation in Large Vision-Language Models,2026,internal,core,T0,vision-language,,,published,published
lei2026cai,See Only When Needed: Context-Aware Attention Intervention for Mitigating Hallucinations in LVLMs,2026,internal,core,T0,vision-language,,,published,published
liu2021dexperts,DExperts: Decoding-Time Controlled Text Generation with Experts and Anti-Experts,2021,output,boundary,T2,text / general,,,published,published
liu2023coba,Correction with Backtracking Reduces Hallucination in Summarization,2023,output,core,T0,text / general,,,arxiv,preprint_no_confirmed_acceptance
luo2026lad,Latent Attention Denoising: A Training-Free Energy-Based Framework for Mitigating Hallucinations in Vision-Language Models,2026,internal,core,T0,vision-language,,,published,published
sahoo2024survey,"A Comprehensive Survey of Hallucination in Large Language, Image, Video and Audio Foundation Models",2024,support,survey,—,text / general,,,published,published
sheng2025rcd,Regularized Contrastive Decoding with Hard Negative Samples for LLM Hallucination Mitigation,2025,output,boundary,T2,text / general,,,published,published
yang2021fudge,FUDGE: Controlled Text Generation With Future Discriminators,2021,output,boundary,T2,text / general,,,published,published
yang2026casal,Hallucination Reduction with CASAL: Contrastive Activation Steering for Amortized Learning,2026,internal,boundary,T3,text / general,,,published,published
yin2026rivs,RIVS: Mitigating Hallucination in Large Vision-Language Models via Representation Intervention on Visual Grounding Shift,2026,internal,core,T1,vision-language,,,published,published
yu2026dac,Dynamic Alignment Compensation for Hallucination Mitigation in Large Vision-Language Models,2026,internal,core,T0,vision-language,,,published,published
zhang2025siren,Siren's Song in the AI Ocean: A Survey on Hallucination in Large Language Models,2025,support,survey,—,text / general,,,published,published
zhang2026pti,Prefill-Time Intervention for Mitigating Hallucination in Large Vision-Language Models,2026,internal,core,T1,vision-language,,,published,published
wang2025astute,Astute RAG: Overcoming Imperfect Retrieval Augmentation and Knowledge Conflicts for Large Language Models,2025,input,core,T0,text / general,,,published,published
slobodkin2024attribute,"Attribute First, then Generate: Locally-attributable Grounded Text Generation",2024,input,core,T0提示版,text / general,,,published,published
gao2023alce,Enabling Large Language Models to Generate Text with Citations,2023,support,metric,—评测,text / general,,,published,published
vu2024freshllms,FreshLLMs: Refreshing Large Language Models with Search Engine Augmentation,2024,input,core,T0,text / general,,,published,published
madhusudhan2025abstain,Do LLMs Know When to NOT Answer? Investigating Abstention Abilities of Large Language Models,2025,policy,core,T0,text / general,,,published,published
muhamed2026refusalbench,RefusalBench: Generative Evaluation of Selective Refusal in Grounded Language Models,2026,support,metric,—评测,text / general,,,published,published
kim2025cda,"When to Speak, When to Abstain: Contrastive Decoding with Abstention",2025,output,core,T0,text / general,,policy,published,published
mohri2024conformal,Language Models with Conformal Factuality Guarantees,2024,policy,core,T1,text / general,,revision,published,published
li2023pope,Evaluating Object Hallucination in Large Vision-Language Models,2023,support,metric,—评测,vision-language,,,published,published
rohrbach2018chair,Object Hallucination in Image Captioning,2018,support,metric,—评测,vision-language,,,published,published


==> anc/literature_index.csv <==
reference_number,key,title,venue,year,primary_url,main_text_sections,section_titles_en,reading_focus,passage_url
1,ji2023survey,Survey of Hallucination in Natural Language Generation,ACM Computing Surveys,2023,https://doi.org/10.1145/3571730,1,Introduction,Dialogue examples distinguish contradiction with the reference from externally unsupported content.,https://arxiv.org/pdf/2202.03629#page=20
2,huang2025survey,"A Survey on Hallucination in Large Language Models: Principles, Taxonomy, Challenges, and Open Questions",ACM Transactions on Information Systems,2025,https://doi.org/10.1145/3703155,1,Introduction,Section 2.3 and Table 1 separate factuality and faithfulness.,https://arxiv.org/pdf/2311.05232#page=5
3,jiang2023flare,Active Retrieval Augmented Generation,Proceedings of the 2023 Conference on Empirical Methods in Natural Language Processing,2023,https://doi.org/10.18653/v1/2023.emnlp-main.495,"1, 3",Introduction | Evidence Acquisition and Source Arbitration,预生成下一句，低置信触发检索并重新生成,https://arxiv.org/pdf/2305.06983
4,shi2024cad,Trusting Your Evidence: Hallucinate Less with Context-aware Decoding,NAACL 2024,2024,https://aclanthology.org/2024.naacl-short.69/,"1, 2, 4, 8",Introduction | Development and Taxonomy | Token Selection During Decoding | Application Settings,对比有上下文和无上下文的输出分布,https://arxiv.org/pdf/2305.14739
5,manakul2023selfcheck,SelfCheckGPT: Zero-Resource Black-Box Hallucination Detection for Generative Large Language Models,Proceedings of the 2023 Conference on Empirical Methods in Natural Language Processing,2023,https://aclanthology.org/2023.emnlp-main.557/,"1, 6",Introduction | Claim Verification and Selective Answering,Stochastic responses from the same model are compared for agreement on a claim.,https://arxiv.org/pdf/2303.08896#page=2
6,gao2023rarr,"RARR: Researching and Revising What Language Models Say, Using Language Models",Proceedings of the 61st Annual Meeting of the Association for Computational Linguistics (Volume 1: Long Papers),2023,https://aclanthology.org/2023.acl-long.910/,"1, 2, 6, 8",Introduction | Development and Taxonomy | Claim Verification and Selective Answering | Application Settings,生成查询、检索、判断一致性，最小修改未支持内容,https://arxiv.org/pdf/2210.08726
7,zhang2025siren,Siren's Song in the AI Ocean: A Survey on Hallucination in Large Language Models,Computational Linguistics,2025,https://aclanthology.org/2025.cl-4.9/,1,Introduction,PDF p. 1 authors; Fig. 2 structure,https://aclanthology.org/2025.cl-4.9.pdf
8,xu2024conflicts,Knowledge Conflicts for LLMs: A Survey,Proceedings of the 2024 Conference on Empirical Methods in Natural Language Processing,2024,https://doi.org/10.18653/v1/2024.emnlp-main.486,"1, 3",Introduction | Evidence Acquisition and Source Arbitration,Taxonomy separates sources of knowledge conflict and identifies temporal misalignment.,https://arxiv.org/pdf/2403.08319#page=3
9,sahoo2024survey,"A Comprehensive Survey of Hallucination in Large Language, Image, Video and Audio Foundation Models",Findings of the Association for Computational Linguistics: EMNLP 2024,2024,https://aclanthology.org/2024.findings-emnlp.685/,"1, 8",Introduction | Application Settings,Fig. 2 taxonomy; Table 1 task/dataset/metric organization,https://aclanthology.org/2024.findings-emnlp.685.pdf
10,lewis2020rag,Retrieval-Augmented Generation for Knowledge-Intensive NLP Tasks,Advances in Neural Information Processing Systems,2020,https://proceedings.nips.cc/paper/2020/hash/6b493230205f780e1bc26945df7481e5-Abstract.html,2,Development and Taxonomy,Sections 2.2–2.4 describe dense retrieval and which model components are updated.,https://arxiv.org/pdf/2005.11401#page=3
11,dathathri2020pplm,Plug and Play Language Models: A Simple Approach to Controlled Text Generation,International Conference on Learning Representations,2020,https://openreview.net/references/pdf?id=flpCUfw2G,2,Development and Taxonomy,Comparison distinguishes a bag-of-words objective from a learned discriminator.,https://arxiv.org/pdf/1912.02164#page=4
12,liu2021dexperts,DExperts: Decoding-Time Controlled Text Generation with Experts and Anti-Experts,Proceedings of the 59th Annual Meeting of the Association for Computational Linguistics and the 11th International Joint Conference on Natural Language Processing (Volume 1: Long Papers),2021,https://aclanthology.org/2021.acl-long.522/,"2, 4",Development and Taxonomy | Token Selection During Decoding,Section 2.2 truncates the base vocabulary before combining it with expert logits.,https://aclanthology.org/2021.acl-long.522.pdf#page=3
13,yang2021fudge,FUDGE: Controlled Text Generation With Future Discriminators,Proceedings of the 2021 Conference of the North American Chapter of the Association for Computational Linguistics: Human Language Technologies,2021,https://aclanthology.org/2021.naacl-main.276/,"2, 4",Development and Taxonomy | Token Selection During Decoding,Figure 1 multiplies token probabilities by scores from a learned future-attribute predictor.,https://aclanthology.org/2021.naacl-main.276.pdf#page=3
14,longpre2021knowledge,Entity-Based Knowledge Conflicts in Question Answering,EMNLP 2021,2021,https://aclanthology.org/2021.emnlp-main.565/,"2, 3, 4, 9",Development and Taxonomy | Evidence Acquisition and Source Arbitration | Token Selection During Decoding | Open Research Questions,Corpus substitution draws a replacement entity of the same type.,https://arxiv.org/pdf/2109.05052#page=2
15,trivedi2023ircot,Interleaving Retrieval with Chain-of-Thought Reasoning for Knowledge-Intensive Multi-Step Questions,Proceedings of the 61st Annual Meeting of the Association for Computational Linguistics (Volume 1: Long Papers),2023,https://doi.org/10.18653/v1/2023.acl-long.557,"2, 3, 8",Development and Taxonomy | Evidence Acquisition and Source Arbitration | Application Settings,IRCoT method and retrieval versus downstream QA,https://aclanthology.org/2023.acl-long.557.pdf
16,li2023iti,Inference-Time Intervention: Eliciting Truthful Answers from a Language Model,NeurIPS 2023,2023,https://proceedings.neurips.cc/paper_files/paper/2023/hash/81b8390039b7302c909cb769f8b6cd93-Abstract-Conference.html,"2, 5, 7",Development and Taxonomy | Control of Internal Representations | Benchmarks and Evaluation,训练head probes选位置，再沿真实性相关方向平移,https://arxiv.org/pdf/2306.03341
17,wang2025astute,Astute RAG: Overcoming Imperfect Retrieval Augmentation and Knowledge Conflicts for Large Language Models,ACL 2025 (Long Papers),2025,https://aclanthology.org/2025.acl-long.1476/,"2, 3, 8, 9",Development and Taxonomy | Evidence Acquisition and Source Arbitration | Application Settings | Open Research Questions,"Method, source-aware consolidation; Table 1",https://aclanthology.org/2025.acl-long.1476.pdf
18,gema2025decore,DeCoRe: Decoding by Contrasting Retrieval Heads to Mitigate Hallucinations,Findings of EMNLP 2025,2025,https://aclanthology.org/2025.findings-emnlp.531/,"2, 4",Development and Taxonomy | Token Selection During Decoding,屏蔽retrieval heads构造负分支，熵控制对比强度,https://arxiv.org/pdf/2410.18860
19,luo2026skop,Don't Lose Focus: Activation Steering via Key-Orthogonal Projections,arXiv preprint,2026,https://arxiv.org/abs/2605.06342v2,"2, 5, 9",Development and Taxonomy | Control of Internal Representations | Open Research Questions,key差二阶矩估计易改写注意力的空间并投影query方向,https://arxiv.org/pdf/2605.06342
20,ghasemi2026orbit,ORBIT: Training-Free Multi-Attribute Behavioral Steering via Orthogonal Subspace Rotation,arXiv preprint,2026,https://arxiv.org/abs/2606.22357,"2, 5",Development and Taxonomy | Control of Internal Representations,合并属性平面，token门控联合旋转，可选加性boost,https://arxiv.org/pdf/2606.22357
21,decodeshare2026,DecodeShare: Tracing the Shared Subspace of LLM Decode-Time Decisions,International Conference on Machine Learning,2026,https://proceedings.mlr.press/v306/shao26j.html,"2, 5, 7, 9",Development and Taxonomy | Control of Internal Representations | Benchmarks and Evaluation | Open Research Questions,KV-cached decode采样，PCA加跨任务使用筛选并消融,https://arxiv.org/pdf/2607.20469
22,sharma2026lowrank,A Low-Rank Subspace Analysis of LLM Interventions,ICML 2026 Workshop on Mechanistic Interpretability,2026,https://arxiv.org/abs/2606.14388,"2, 7, 9",Development and Taxonomy | Benchmarks and Evaluation | Open Research Questions,对比差PCA、决策残差化、主夹角和因果消融,https://arxiv.org/pdf/2606.14388
23,raj2026frontier,How Far Can You Steer? Behavior-Capability Frontiers in Contrastive Activation Addition,arXiv preprint,2026,https://arxiv.org/abs/2611.06001,"2, 7",Development and Taxonomy | Benchmarks and Evaluation,"At a fixed validated layer, a coefficient is chosen under a capability constraint before held-out testing.",https://arxiv.org/pdf/2611.06001#page=3
24,turner2023actadd,Steering Language Models With Activation Engineering,arXiv preprint,2023,https://arxiv.org/abs/2308.10248,"2, 5",Development and Taxonomy | Control of Internal Representations,由对比提示激活差构造加性干预,https://arxiv.org/pdf/2308.10248
25,rimsky2024caa,Steering Llama 2 via Contrastive Activation Addition,Proceedings of the 62nd Annual Meeting of the Association for Computational Linguistics (Volume 1: Long Papers),2024,https://doi.org/10.18653/v1/2024.acl-long.828,"2, 5",Development and Taxonomy | Control of Internal Representations,对比样本残差差异取均值，在生成位置加向量,https://arxiv.org/pdf/2312.06681
26,wu2024reft,ReFT: Representation Finetuning for Language Models,NeurIPS 2024,2024,https://proceedings.neurips.cc/paper_files/paper/2024/hash/75008a0fba53bf13b0bb3b7bff986e0e-Abstract-Conference.html,2,Development and Taxonomy,Trained low-rank interventions are compared with parameter-efficient fine-tuning; Appendix E ablates parameterization.,https://arxiv.org/pdf/2404.03592#page=8
27,yang2026casal,Hallucination Reduction with CASAL: Contrastive Activation Steering for Amortized Learning,International Conference on Learning Representations,2026,https://proceedings.iclr.cc/paper_files/paper/2026/hash/11fa9df8d9c7260b04bbab1619d0a869-Abstract-Conference.html,2,Development and Taxonomy,Algorithm 1 and Section 2.3 train the chosen submodule to amortize the steering edit.,https://arxiv.org/html/2510.02324v1
28,wang2025space,One SPACE to Rule Them All: Jointly Mitigating Factuality and Faithfulness Hallucinations in LLMs,NeurIPS 2025,2025,https://proceedings.neurips.cc/paper_files/paper/2025/hash/e77d684aae157abd84df1eeb76d8b9cd-Abstract-Conference.html,"2, 5",Development and Taxonomy | Control of Internal Representations,训练多probe，融合双任务激活簇并干预共享表示,https://proceedings.neurips.cc/paper_files/paper/2025/hash/e77d684aae157abd84df1eeb76d8b9cd-Abstract-Conference.html
29,chuang2024dola,DoLa: Decoding by Contrasting Layers Improves Factuality in Large Language Models,ICLR 2024,2024,https://proceedings.iclr.cc/paper_files/paper/2024/hash/edc36117f795ca52a0cbf6a7b3882859-Abstract-Conference.html,"2, 4, 7",Development and Taxonomy | Token Selection During Decoding | Benchmarks and Evaluation,根据层间分布差异选择浅层，与最终层对比,https://arxiv.org/pdf/2309.03883
30,vu2024freshllms,FreshLLMs: Refreshing Large Language Models with Search Engine Augmentation,Findings of ACL 2024,2024,https://aclanthology.org/2024.findings-acl.813/,"2, 3, 7, 8",Development and Taxonomy | Evidence Acquisition and Source Arbitration | Benchmarks and Evaluation | Application Settings,"Sections 2 and 4, main strict and relaxed comparison",https://aclanthology.org/2024.findings-acl.813.pdf
31,kim2025cda,"When to Speak, When to Abstain: Contrastive Decoding with Abstention",Proceedings of the 63rd Annual Meeting of the Association for Computational Linguistics (Volume 1: Long Papers),2025,https://aclanthology.org/2025.acl-long.479/,"2, 4",Development and Taxonomy | Token Selection During Decoding,"Sections 4.2–4.4; Eqs. 3–8: three-logit combination, null-prompt reference, separate momentum variant",https://aclanthology.org/2025.acl-long.479.pdf
32,qiu2024sea,Spectral Editing of Activations for Large Language Model Alignment,NeurIPS 2024,2024,https://proceedings.neurips.cc/paper_files/paper/2024/hash/684c59d614fe6ae74a3be8c3ef07e061-Abstract-Conference.html,"2, 5, 9",Development and Taxonomy | Control of Internal Representations | Open Research Questions,正负和中性激活交叉协方差SVD，投影编辑MLP输出,https://arxiv.org/pdf/2405.09719
33,xenos2026ccs,Contrastive Covariance Subspaces for Activation Steering,arXiv preprint,2026,https://arxiv.org/abs/2610.14025,"2, 5, 9",Development and Taxonomy | Control of Internal Representations | Open Research Questions,对比scatter特征分解，投影目标均值位移,https://arxiv.org/pdf/2610.14025
34,dhuliawala2024cove,Chain-of-Verification Reduces Hallucination in Large Language Models,Findings of the Association for Computational Linguistics ACL 2024,2024,https://doi.org/10.18653/v1/2024.findings-acl.212,"2, 6",Development and Taxonomy | Claim Verification and Selective Answering,独立回答核验问题，再整合修订,https://arxiv.org/pdf/2309.11495
35,abbasi2024conformal,Mitigating LLM Hallucinations via Conformal Abstention,arXiv preprint,2024,https://arxiv.org/abs/2405.01563,"2, 6, 7",Development and Taxonomy | Claim Verification and Selective Answering | Benchmarks and Evaluation,以校准样本选择相似性拒答阈值并控制风险,https://arxiv.org/pdf/2405.01563
36,mohri2024conformal,Language Models with Conformal Factuality Guarantees,Proceedings of the 41st International Conference on Machine Learning,2024,https://proceedings.mlr.press/v235/mohri24a.html,"2, 6, 7",Development and Taxonomy | Claim Verification and Selective Answering | Benchmarks and Evaluation,Sections 2–4; Algorithm 1; Theorem 3.1; safe-threshold score and claim-removal implementation,https://raw.githubusercontent.com/mlresearch/v235/main/assets/mohri24a/mohri24a.pdf
37,liu2024lostmiddle,Lost in the Middle: How Language Models Use Long Contexts,Transactions of the Association for Computational Linguistics,2024,https://doi.org/10.1162/tacl_a_00638,3,Evidence Acquisition and Source Arbitration,Figure 1 and Section 2.3 vary only the position of relevant context.,https://arxiv.org/pdf/2307.03172#page=2
38,press2023selfask,Measuring and Narrowing the Compositionality Gap in Language Models,Findings of the Association for Computational Linguistics: EMNLP 2023,2023,https://doi.org/10.18653/v1/2023.findings-emnlp.378,"3, 8",Evidence Acquisition and Source Arbitration | Application Settings,Figure 2 shows a follow-up question identifying the missing intermediate fact.,https://arxiv.org/pdf/2210.03350#page=5
39,yao2023react,ReAct: Synergizing Reasoning and Acting in Language Models,ICLR 2023,2023,https://openreview.net/forum?id=WE_vluYUL-X,3,Evidence Acquisition and Source Arbitration,The worked action–observation trace alternates article search or lookup and a final answer.,https://arxiv.org/pdf/2210.03629#page=16
40,shao2023iterretgen,Enhancing Retrieval-Augmented Large Language Models with Iterative Retrieval-Generation Synergy,Findings of the Association for Computational Linguistics: EMNLP 2023,2023,https://doi.org/10.18653/v1/2023.findings-emnlp.620,3,Evidence Acquisition and Source Arbitration,Figure 1 and iterative retrieval-generation description,https://aclanthology.org/2023.findings-emnlp.620.pdf
41,yan2024crag,Corrective Retrieval Augmented Generation,Findings of the Association for Computational Linguistics: IJCNLP-AACL 2026,2026,https://doi.org/10.18653/2026.findings-aacl.151,3,Evidence Acquisition and Source Arbitration,"Retrieval evaluator distinguishes correct, ambiguous and incorrect retrieval.",https://arxiv.org/pdf/2401.15884#page=4
42,asai2024selfrag,"Self-RAG: Learning to Retrieve, Generate, and Critique through Self-Reflection",ICLR 2024,2024,https://proceedings.iclr.cc/paper_files/paper/2024/hash/25f7be9694d7b32d5cc670927b8091e1-Abstract-Conference.html,3,Evidence Acquisition and Source Arbitration,Critic-supervised reflection tokens are incorporated into training examples.,https://arxiv.org/pdf/2310.11511#page=2
43,xie2024conflict,Adaptive Chameleon or Stubborn Sloth: Revealing the Behavior of Large Language Models in Knowledge Conflicts,ICLR 2024,2024,https://proceedings.iclr.cc/paper_files/paper/2024/hash/99261adc8a6356b38bcf999bba9a26dc-Abstract-Conference.html,"3, 4, 9",Evidence Acquisition and Source Arbitration | Token Selection During Decoding | Open Research Questions,Coherent counter-memory differs from literal substitution; the study varies whether competing supporting passages coexist.,https://arxiv.org/pdf/2305.13300#page=2
44,residual2024conflict,Analysing the Residual Stream of Language Models Under Knowledge Conflicts,NeurIPS Workshop on Foundation Model Interventions 2024,2024,https://www.research.ed.ac.uk/en/publications/analysing-the-residual-stream-of-language-models-under-knowledge-/,"3, 5",Evidence Acquisition and Source Arbitration | Control of Internal Representations,通过隐状态探针识别冲突及来源偏好,https://arxiv.org/pdf/2410.16090
45,lou2026ksd,Which Knowledge Should LLMs Trust? Uncovering a Generalizable Steering Direction Across Knowledge Conflicts,arXiv preprint,2026,https://arxiv.org/abs/2610.20067,"3, 5, 9",Evidence Acquisition and Source Arbitration | Control of Internal Representations | Open Research Questions,clean/conflict末token均值差，角分离选层,https://arxiv.org/pdf/2610.20067
46,slobodkin2024attribute,"Attribute First, then Generate: Locally-attributable Grounded Text Generation",ACL 2024 (Long Papers),2024,https://aclanthology.org/2024.acl-long.182/,"3, 6, 8",Evidence Acquisition and Source Arbitration | Claim Verification and Selective Answering | Application Settings,"Section 3, source spans, sentence planning and generation",https://aclanthology.org/2024.acl-long.182.pdf
47,gao2023alce,Enabling Large Language Models to Generate Text with Citations,EMNLP 2023,2023,https://aclanthology.org/2023.emnlp-main.398/,"3, 6, 7, 8",Evidence Acquisition and Source Arbitration | Claim Verification and Selective Answering | Benchmarks and Evaluation | Application Settings,Section 3.3 citation recall and precision,https://aclanthology.org/2023.emnlp-main.398.pdf
48,zhang2024pasta,Tell Your Model Where to Attend: Post-hoc Attention Steering for LLMs,ICLR 2024,2024,https://proceedings.iclr.cc/paper_files/paper/2024/hash/b99d6cc40b05809c3d84b57a165448cd-Abstract-Conference.html,3,Evidence Acquisition and Source Arbitration,对少量heads重加权被强调的prompt部分,https://arxiv.org/pdf/2311.02262
49,yu2024tacs,Truth-Aware Context Selection: Mitigating Hallucinations of Large Language Models Being Misled by Untruthful Contexts,Findings of the Association for Computational Linguistics ACL 2024,2024,https://doi.org/10.18653/v1/2024.findings-acl.645,3,Evidence Acquisition and Source Arbitration,训练token级真假分类器并构造attention mask,https://arxiv.org/pdf/2403.07556
50,li2023contrastive,Contrastive Decoding: Open-ended Text Generation as Optimization,Proceedings of the 61st Annual Meeting of the Association for Computational Linguistics (Volume 1: Long Papers),2023,https://doi.org/10.18653/v1/2023.acl-long.687,4,Token Selection During Decoding,"Section 3.2, adaptive plausibility constraint",https://aclanthology.org/2023.acl-long.687.pdf
51,huang2025delta,Delta -- Contrastive Decoding Mitigates Text Hallucinations in Large Language Models,arXiv preprint,2025,https://arxiv.org/abs/2502.05825,4,Token Selection During Decoding,Section 3.6 defines the masked reference and vocabulary plausibility filter.,https://arxiv.org/pdf/2502.05825#page=5
52,chen2026pmi,Dynamic PMI-Guided Contrastive Decoding Reduces Hallucination in Large Language Models: A Unified Framework of Fine-Grained Input Transformations,Findings of the Association for Computational Linguistics: ACL 2026,2026,https://aclanthology.org/2026.findings-acl.1212/,4,Token Selection During Decoding,Sec. 3.1-3.3; input transformations,https://aclanthology.org/2026.findings-acl.1212.pdf
53,zhang2024sled,SLED: Self Logits Evolution Decoding for Improving Factuality in Large Language Models,NeurIPS 2024,2024,https://proceedings.neurips.cc/paper_files/paper/2024/hash/0939f13ffce3ff487509d902ddba4571-Abstract-Conference.html,4,Token Selection During Decoding,由多层logit演化估计latent目标分布并修正logits,https://arxiv.org/pdf/2411.02433
54,jiang2025hicd,HICD: Hallucination-Inducing via Attention Dispersion for Contrastive Decoding to Mitigate Hallucinations in Large Language Models,Findings of the Association for Computational Linguistics: ACL 2025,2025,https://aclanthology.org/2025.findings-acl.405/,4,Token Selection During Decoding,按梯度重要性选择heads并分散注意力，构造对比,https://aclanthology.org/2025.findings-acl.405/
55,zhang2025icd,Alleviating Hallucinations of Large Language Models through Induced Hallucinations,Findings of the Association for Computational Linguistics: NAACL 2025,2025,https://aclanthology.org/2025.findings-naacl.459/,4,Token Selection During Decoding,诱导错误的负分支与原模型对比,https://aclanthology.org/2025.findings-naacl.459/
56,jing2026shicd,SHICD: Self-Hallucination-Inducing Contrastive Decoding for Efficient LLM Hallucination Mitigation,Proceedings of the 2026 Conference on Empirical Methods in Natural Language Processing,2026,https://aclanthology.org/2026.emnlp-main.1519/,4,Token Selection During Decoding,"Section 4 separates layer selection, self-induction, and adaptive contrast.",https://aclanthology.org/2026.emnlp-main.1519.pdf#page=4
57,sheng2025rcd,Regularized Contrastive Decoding with Hard Negative Samples for LLM Hallucination Mitigation,Findings of the Association for Computational Linguistics: EMNLP 2025,2025,https://aclanthology.org/2025.findings-emnlp.322/,4,Token Selection During Decoding,Sec. 3.1; Fig. 2; adversarial LoRA negative branch,https://aclanthology.org/2025.findings-emnlp.322.pdf
58,zhang2025actlcd,Active Layer-Contrastive Decoding Reduces Hallucination in Large Language Model Generation,Proceedings of the 2025 Conference on Empirical Methods in Natural Language Processing,2025,https://aclanthology.org/2025.emnlp-main.150/,4,Token Selection During Decoding,训练强化学习策略决定何时启用层对比,https://aclanthology.org/2025.emnlp-main.150/
59,liu2023coba,Correction with Backtracking Reduces Hallucination in Summarization,arXiv preprint,2023,https://arxiv.org/abs/2310.16176,4,Token Selection During Decoding,Abstract; Fig. 1; confidence/source-distance backtracking,https://arxiv.org/pdf/2310.16176
60,azaria2023internal,The Internal State of an LLM Knows When It's Lying,Findings of the Association for Computational Linguistics: EMNLP 2023,2023,https://doi.org/10.18653/v1/2023.findings-emnlp.68,5,Control of Internal Representations,Classifier training and hidden-layer extraction for truth-labeled statements across subjects.,https://arxiv.org/pdf/2304.13734#page=2
61,marks2024geometry,The Geometry of Truth: Emergent Linear Structure in Large Language Model Representations of True/False Datasets,COLM 2024,2024,https://openreview.net/forum?id=aajyHYjjsk,5,Control of Internal Representations,Section 6 defines the normalized indirect effect in both intervention directions.,https://arxiv.org/pdf/2310.06824#page=9
62,burns2023ccs,Discovering Latent Knowledge in Language Models Without Supervision,ICLR 2023,2023,https://openreview.net/forum?id=ETKGuby0hcs,5,Control of Internal Representations,The probe is optimized on complementary answers plus a confidence term.,https://arxiv.org/pdf/2212.03827#page=3
63,liu2024icv,In-context Vectors: Making In Context Learning More Effective and Controllable Through Latent Space Steering,ICML 2024,2024,https://proceedings.mlr.press/v235/liu24bx.html,5,Control of Internal Representations,Equation 5 applies the per-layer vector to the query's latent states across token positions.,https://arxiv.org/pdf/2311.06668#page=6
64,zou2023repe,Representation Engineering: A Top-Down Approach to AI Transparency,arXiv preprint,2023,https://arxiv.org/abs/2310.01405,5,Control of Internal Representations,从群体激活提取概念并实施表示控制,https://arxiv.org/pdf/2310.01405
65,hoscilowicz2024nliti,Non-Linear Inference Time Intervention: Improving LLM Truthfulness,Interspeech 2024,2024,https://doi.org/10.21437/interspeech.2024-819,5,Control of Internal Representations,Nonlinear MLP probes can use a window of last-token representations.,https://arxiv.org/pdf/2403.18680#page=2
66,wu2025retrievalhead,Retrieval Head Mechanistically Explains Long-Context Factuality,ICLR 2025,2025,https://proceedings.iclr.cc/paper_files/paper/2025/hash/9b77f07301b1ef1fe810aae96c12cb7b-Abstract-Conference.html,5,Control of Internal Representations,识别负责跨位置检索的稀疏heads并做因果分析,https://arxiv.org/pdf/2404.15574
67,tallini2026locus,LocUS: Head Selection and Subspace Projection for Targeted Activation Steering,arXiv preprint,2026,https://arxiv.org/abs/2609.31122,5,Control of Internal Representations,unembedding词汇字典与SOMP同时选择heads和方向,https://arxiv.org/pdf/2609.31122
68,lei2026cai,See Only When Needed: Context-Aware Attention Intervention for Mitigating Hallucinations in LVLMs,"ECCV 2026, Part XLII",2026,https://link.springer.com/chapter/10.1007/978-3-032-37422-6_10,5,Control of Internal Representations,Equation 5 selectively adjusts attention to image tokens using similarity from the current context.,https://arxiv.org/pdf/2606.29847#page=6
69,postmus2024conceptor,Steering Large Language Models using Conceptors: Improving Addition-Based Activation Engineering,NeurIPS 2024 MINT Workshop,2024,https://arxiv.org/abs/2410.16314,5,Control of Internal Representations,用软投影矩阵及布尔组合操作概念,https://arxiv.org/pdf/2410.16314
70,triantafyllopoulos2026conceptor,Conceptors for Semantic Steering,arXiv preprint,2026,https://arxiv.org/abs/2605.04980,5,Control of Internal Representations,合并概念两端激活，闭式构造软投影,https://arxiv.org/pdf/2605.04980
71,zhang2024truthx,TruthX: Alleviating Hallucinations by Editing Large Language Models in Truthful Space,Proceedings of the 62nd Annual Meeting of the Association for Computational Linguistics (Volume 1: Long Papers),2024,https://doi.org/10.18653/v1/2024.acl-long.483,5,Control of Internal Representations,训练autoencoder分离语义与truthful latent并编辑,https://arxiv.org/pdf/2402.17811
72,vu2025angular,Angular Steering: Behavior Control via Rotation in Activation Space,NeurIPS 2025,2025,https://proceedings.neurips.cc/paper_files/paper/2025/hash/b0223cad0e73b793f31eb6cc41cefceb-Abstract-Conference.html,5,Control of Internal Representations,在固定二维平面内旋转并可选择性触发,https://arxiv.org/pdf/2510.26243
73,fazli2026cei,Context-Aware Decoding for Faithful Vision-Language Generation,arXiv preprint,2026,https://arxiv.org/abs/2601.05939,5,Control of Internal Representations,Section 4 distinguishes prompt-end context from token-dependent injection weights.,https://arxiv.org/pdf/2601.05939#page=4
74,zhang2026pti,Prefill-Time Intervention for Mitigating Hallucination in Large Vision-Language Models,Proceedings of the IEEE/CVF Conference on Computer Vision and Pattern Recognition,2026,https://openaccess.thecvf.com/content/CVPR2026/html/Zhang_Prefill-Time_Intervention_for_Mitigating_Hallucination_in_Large_Vision-Language_Models_CVPR_2026_paper.html,"5, 9",Control of Internal Representations | Open Research Questions,Sec. 3.2-3.3; Eqs. 3-8; initial cache only,https://openaccess.thecvf.com/content/CVPR2026/papers/Zhang_Prefill-Time_Intervention_for_Mitigating_Hallucination_in_Large_Vision-Language_Models_CVPR_2026_paper.pdf
75,damirchi2026trajectory,Truth as a Trajectory: What Internal Representations Reveal About Large Language Model Reasoning,ACL 2026,2026,https://aclanthology.org/2026.acl-long.2073/,5,Control of Internal Representations,分析跨层位移而非单层静态状态,https://arxiv.org/pdf/2603.01326
76,zhao2026dco,Hallucinations as Orthogonal Noise: Inference-Time Manifold Alignment via Dynamic Contextual Orthogonalization,Findings of ACL 2026,2026,https://aclanthology.org/2026.findings-acl.1822/,5,Control of Internal Representations,以当前残差作锚点，衰减head输出中异常正交分量,https://arxiv.org/pdf/2606.03022
77,skifstad2026alqr,Local Linearity of LLMs Enables Activation Steering via Model-Based Linear Optimal Control,ICML 2026,2026,https://proceedings.mlr.press/v306/skifstad26a.html,5,Control of Internal Representations,局部Jacobian与LQR跟踪语义setpoint,https://arxiv.org/pdf/2604.19018
78,liu2026usteer,Alleviating Hallucination in Reasoning Tasks with Training-Free Uncertainty-Guided Steering,arXiv preprint,2026,https://arxiv.org/abs/2609.38962,5,Control of Internal Representations,沿当前置信分数梯度逐步修改激活,https://arxiv.org/pdf/2609.38962
79,yu2026dac,Dynamic Alignment Compensation for Hallucination Mitigation in Large Vision-Language Models,Findings of the Association for Computational Linguistics: EMNLP 2026,2026,https://aclanthology.org/2026.findings-emnlp.161/,5,Control of Internal Representations,"Section 4, equations 4–7 threshold inter-layer Jensen–Shannon divergence before residual compensation.",https://aclanthology.org/2026.findings-emnlp.161.pdf#page=4
80,madaan2023selfrefine,Self-Refine: Iterative Refinement with Self-Feedback,Advances in Neural Information Processing Systems,2023,https://proceedings.neurips.cc/paper_files/paper/2023/hash/91edff07232fb1b55a505a9e9f6c0ff3-Abstract-Conference.html,6,Claim Verification and Selective Answering,The feedback and refinement steps reuse the most recent output and specific feedback.,https://arxiv.org/pdf/2303.17651#page=4
81,huang2024selfcorrect,Large Language Models Cannot Self-Correct Reasoning Yet,ICLR 2024,2024,https://proceedings.iclr.cc/paper_files/paper/2024/hash/8b4add8b0aa8749d80a34ca5d941c355-Abstract-Conference.html,6,Claim Verification and Selective Answering,检验无外部反馈的推理自纠正,https://arxiv.org/pdf/2310.01798
82,zhao2023verifyedit,Verify-and-Edit: A Knowledge-Enhanced Chain-of-Thought Framework,Proceedings of the 61st Annual Meeting of the Association for Computational Linguistics (Volume 1: Long Papers),2023,https://doi.org/10.18653/v1/2023.acl-long.320,6,Claim Verification and Selective Answering,Method algorithm uses low self-consistency to select reasoning for verification.,https://arxiv.org/pdf/2305.03268#page=4
83,mishra2024fava,Fine-grained Hallucination Detection and Editing for Language Models,COLM 2024,2024,https://openreview.net/forum?id=dJMTn3QOWO,6,Claim Verification and Selective Answering,Figure 2 gives the fine-grained error taxonomy used to label generated statements.,https://arxiv.org/pdf/2401.06855#page=2
84,kuhn2023semantic,Semantic Uncertainty: Linguistic Invariances for Uncertainty Estimation in Natural Language Generation,ICLR 2023,2023,https://openreview.net/forum?id=VD-AYtP0dve,6,Claim Verification and Selective Answering,Semantic equivalence defines the grouping over alternative token sequences.,https://arxiv.org/pdf/2302.09664#page=3
85,farquhar2024entropy,Detecting hallucinations in large language models using semantic entropy,Nature,2024,https://www.nature.com/articles/s41586-024-07421-0,6,Claim Verification and Selective Answering,Figure 1 shows grouping by meaning and how factoids from long-form answers can be individually queried.,https://sebastianfarquhar.com/assets/papers/farquharDetecting2024.pdf#page=2
86,chen2024inside,INSIDE: LLMs' Internal States Retain the Power of Hallucination Detection,ICLR 2024,2024,https://proceedings.iclr.cc/paper_files/paper/2024/hash/0d1986a61e30e5fa408c81216a616e20-Abstract-Conference.html,6,Claim Verification and Selective Answering,Equation 5 aggregates variation by the regularized log determinant of a covariance matrix.,https://arxiv.org/pdf/2402.03744#page=4
87,kadavath2022know,Language Models (Mostly) Know What They Know,arXiv preprint,2022,https://arxiv.org/abs/2207.05221,6,Claim Verification and Selective Answering,Figure 1 conditions accuracy on the model's own assessment of proposed answers.,https://arxiv.org/pdf/2207.05221#page=3
88,chuang2024lookback,Lookback Lens: Detecting and Mitigating Contextual Hallucinations in Large Language Models Using Only Attention Maps,Proceedings of the 2024 Conference on Empirical Methods in Natural Language Processing,2024,https://aclanthology.org/2024.emnlp-main.84/,6,Claim Verification and Selective Answering,Sec. 3.1; Fig. 2; chunk-guided decoding,https://aclanthology.org/2024.emnlp-main.84.pdf
89,madhusudhan2025abstain,Do LLMs Know When to NOT Answer? Investigating Abstention Abilities of Large Language Models,COLING 2025,2025,https://aclanthology.org/2025.coling-main.627/,"6, 7",Claim Verification and Selective Answering | Benchmarks and Evaluation,Answerable–unanswerable confusion matrix and prompting experiments,https://aclanthology.org/2025.coling-main.627.pdf
90,muhamed2026refusalbench,RefusalBench: Generative Evaluation of Selective Refusal in Grounded Language Models,EACL 2026 (Long Papers),2026,https://aclanthology.org/2026.eacl-long.321/,"6, 7",Claim Verification and Selective Answering | Benchmarks and Evaluation,"Appendix, core behavioral metrics; programmatic perturbation limitations",https://aclanthology.org/2026.eacl-long.321.pdf
91,lin2022truthfulqa,TruthfulQA: Measuring How Models Mimic Human Falsehoods,Proceedings of the 60th Annual Meeting of the Association for Computational Linguistics (Volume 1: Long Papers),2022,https://doi.org/10.18653/v1/2022.acl-long.229,7,Benchmarks and Evaluation,"Appendix B, true and informative response classification",https://aclanthology.org/2022.acl-long.229.pdf
92,li2023halueval,HaluEval: A Large-Scale Hallucination Evaluation Benchmark for Large Language Models,Proceedings of the 2023 Conference on Empirical Methods in Natural Language Processing,2023,https://aclanthology.org/2023.emnlp-main.397/,7,Benchmarks and Evaluation,"Sample construction distinguishes hallucination patterns for QA, dialogue and summarization.",https://arxiv.org/pdf/2305.11747#page=3
93,niu2024ragtruth,RAGTruth: A Hallucination Corpus for Developing Trustworthy Retrieval-Augmented Language Models,Proceedings of the 62nd Annual Meeting of the Association for Computational Linguistics (Volume 1: Long Papers),2024,https://doi.org/10.18653/v1/2024.acl-long.585,7,Benchmarks and Evaluation,Word-level and passage-level evaluation setup,https://aclanthology.org/2024.acl-long.585.pdf
94,min2023factscore,FActScore: Fine-grained Atomic Evaluation of Factual Precision in Long Form Text Generation,Proceedings of the 2023 Conference on Empirical Methods in Natural Language Processing,2023,https://doi.org/10.18653/v1/2023.emnlp-main.741,"7, 8",Benchmarks and Evaluation | Application Settings,Figure 1 and atomic fact evaluation,https://aclanthology.org/2023.emnlp-main.741.pdf
95,wei2024longfact,Long-form factuality in large language models,Advances in Neural Information Processing Systems 37,2024,https://doi.org/10.52202/079017-2567,7,Benchmarks and Evaluation,Response-length study distinguishes number and proportion of supported facts.,https://arxiv.org/pdf/2403.18802#page=47
96,li2023pope,Evaluating Object Hallucination in Large Vision-Language Models,Proceedings of the 2023 Conference on Empirical Methods in Natural Language Processing,2023,https://aclanthology.org/2023.emnlp-main.20/,"7, 8",Benchmarks and Evaluation | Application Settings,"Section 5, Definition/Sampling/Metrics; Table 3",https://aclanthology.org/2023.emnlp-main.20.pdf
97,rohrbach2018chair,Object Hallucination in Image Captioning,Proceedings of the 2018 Conference on Empirical Methods in Natural Language Processing,2018,https://aclanthology.org/D18-1437/,"7, 8",Benchmarks and Evaluation | Application Settings,Section 2.1; object-level and sentence-level denominators; object and caption annotations,https://aclanthology.org/D18-1437.pdf
98,specificity2026,Steering Safely or Off a Cliff? Rethinking Specificity and Robustness in Inference-Time Interventions,Proceedings of the 19th Conference of the European Chapter of the Association for Computational Linguistics (Volume 1: Long Papers),2026,https://aclanthology.org/2026.eacl-long.268/,7,Benchmarks and Evaluation,区分general、control、robustness specificity,https://aclanthology.org/2026.eacl-long.268/
99,safetytradeoff2026,The Unintended Trade-off of AI Alignment: Balancing Hallucination Mitigation and Safety in LLMs,Findings of the Association for Computational Linguistics: EACL 2026,2026,https://aclanthology.org/2026.findings-eacl.53/,7,Benchmarks and Evaluation,研究真实性干预与安全性行为的交互,https://aclanthology.org/2026.findings-eacl.53/
100,nguyen2026cotfaith,On the Generalization of Steering Vectors for Chain-of-Thought Faithfulness,arXiv preprint,2026,https://arxiv.org/abs/2607.29062,7,Benchmarks and Evaluation,Equation 1 distinguishes converted and regressed acknowledgments under steering.,https://arxiv.org/pdf/2607.29062#page=3
101,leng2024vcd,Mitigating Object Hallucinations in Large Vision-Language Models through Visual Contrastive Decoding,2024 IEEE/CVF Conference on Computer Vision and Pattern Recognition (CVPR),2024,https://doi.org/10.1109/cvpr52733.2024.01316,8,Application Settings,Section 3.2 perturbs visual input to define the reference while keeping the question.,https://arxiv.org/pdf/2311.16922#page=3
102,wang2025deco,MLLM can see? Dynamic Correction Decoding for Hallucination Mitigation,ICLR 2025,2025,https://proceedings.iclr.cc/paper_files/paper/2025/hash/24079b91da7257cb78805262996152b8-Abstract-Conference.html,8,Application Settings,"Section 3 and Figure 4, dynamic anchor-layer selection and readout correction.",https://arxiv.org/html/2410.11779v1
103,su2025asd,Activation Steering Decoding: Mitigating Hallucination in Large Vision-Language Models through Bidirectional Hidden State Intervention,Proceedings of the 63rd Annual Meeting of the Association for Computational Linguistics (Volume 1: Long Papers),2025,https://aclanthology.org/2025.acl-long.634/,8,Application Settings,"Sections 4.1–4.2, paired activation labels and layer-wise probing. Distinguish diagnostics from the deployed edit.",https://aclanthology.org/2025.acl-long.634.pdf#page=4
104,li2026geass,Query-Dependent Use of Generated Descriptions for Reliable Visual Question Answering,arXiv preprint,2026,https://arxiv.org/abs/2605.01733,8,Application Settings,Figure 1 and Table 1 relate caption anchoring to the reliability of a description for an individual query.,https://arxiv.org/html/2605.01733v1
105,huang2024opera,OPERA: Alleviating Hallucination in Multi-Modal Large Language Models via Over-Trust Penalty and Retrospection-Allocation,CVPR 2024,2024,https://openaccess.thecvf.com/content/CVPR2024/html/Huang_OPERA_Alleviating_Hallucination_in_Multi-Modal_Large_Language_Models_via_Over-Trust_CVPR_2024_paper.html,8,Application Settings,A beam-score penalty addresses delayed appearance of attention aggregation patterns.,https://arxiv.org/pdf/2311.17911#page=4
106,zhang2026instruction,Lost in Contrast: Instruction-Preserving Decoding for Reliable Visual Question Answering,arXiv preprint,2026,https://arxiv.org/abs/2610.16722,8,Application Settings,The method separates the instruction effect from the visual contrast to support selective refusal.,https://arxiv.org/html/2610.16722v1
107,chang2026ahead,AHEAD: Attention Head Energy-Aware Dynamics for Hallucination Mitigation in MLLMs,Findings of the Association for Computational Linguistics: ACL 2026,2026,https://aclanthology.org/2026.findings-acl.425/,8,Application Settings,Sec. 3.4; Table 1; trained potential networks,https://aclanthology.org/2026.findings-acl.425.pdf
108,ji2026causallens,CausalLens: Sensitivity-Guided Multi-Head Causal Intervention for Hallucination Mitigation in Large Vision-Language Models,Proceedings of the IEEE/CVF Conference on Computer Vision and Pattern Recognition,2026,https://openaccess.thecvf.com/content/CVPR2026/html/Ji_CausalLens_Sensitivity-Guided_Multi-Head_Causal_Intervention_for_Hallucination_Mitigation_in_Large_CVPR_2026_paper.html,8,Application Settings,"Sections 3–4, sensitivity ablation and separation of system, text and visual head contributions in equations 6–8. Checked in locally archived proceedings PDF.",https://openaccess.thecvf.com/content/CVPR2026/papers/Ji_CausalLens_Sensitivity-Guided_Multi-Head_Causal_Intervention_for_Hallucination_Mitigation_in_Large_CVPR_2026_paper.pdf
109,cheng2026route,Mitigating Hallucinations in Large Vision-Language Models via Causal Route Gating,International Conference on Machine Learning,2026,https://proceedings.mlr.press/v306/cheng26d.html,8,Application Settings,Sec. 3.1-3.3; Eq. 3; local route-effect estimator,https://raw.githubusercontent.com/mlresearch/v306/main/assets/cheng26d/cheng26d.pdf
110,luo2026lad,Latent Attention Denoising: A Training-Free Energy-Based Framework for Mitigating Hallucinations in Vision-Language Models,Proceedings of the 64th Annual Meeting of the Association for Computational Linguistics (Volume 1: Long Papers),2026,https://aclanthology.org/2026.acl-long.1327/,8,Application Settings,Equations 6–7 specify an attention-sink penalty and visual incentive for one-step correction. Checked in locally archived proceedings PDF.,https://aclanthology.org/2026.acl-long.1327.pdf
111,yin2026rivs,RIVS: Mitigating Hallucination in Large Vision-Language Models via Representation Intervention on Visual Grounding Shift,Proceedings of the Thirty-Fifth International Joint Conference on Artificial Intelligence,2026,https://ijcai.org/proceedings/2026/94,8,Application Settings,Sec. 4.1-4.2; probe analysis distinct from deployed SVD,https://ijcai.org/proceedings/2026/0094.pdf
112,lin2026hulluedit,HulluEdit: Single-Pass Evidence-Consistent Subspace Editing for Mitigating Hallucinations in Large Vision-Language Models,CVPR 2026,2026,https://openaccess.thecvf.com/content/CVPR2026/html/Lin_HulluEdit_Single-Pass_Evidence-Consistent_Subspace_Editing_for_Mitigating_Hallucinations_in_Large_CVPR_2026_paper.html,8,Application Settings,在线分离视觉、先验、残差空间并选择性衰减,https://arxiv.org/pdf/2602.22727
113,yin2026dynamic,Dynamic Multimodal Activation Steering for Hallucination Mitigation in Large Vision-Language Models,ICLR 2026,2026,https://openreview.net/forum?id=YtWZdwEG5K,8,Application Settings,语义簇向量库与视觉感知方向，按输入匹配干预,https://arxiv.org/pdf/2602.21704
114,wu2026cas,Rethinking Visual Neglect: Steering via Context-Preference for MLLM Hallucination Mitigation,arXiv preprint,2026,https://arxiv.org/abs/2605.27993,8,Application Settings,Offline diagram separates image counterfactuals and symmetric image–text pairs; ridge regression fits source-preference vectors.,https://arxiv.org/pdf/2605.27993#page=5
115,jana2026bracs,Mitigating Hallucination in Vision-Language Models through Barrier-Regulated Adaptive Closed-form Steering,Proceedings of the 2026 Conference on Empirical Methods in Natural Language Processing,2026,https://aclanthology.org/2026.emnlp-main.1662/,9,Open Research Questions,attention grounding barrier触发闭式最小范数修正,https://aclanthology.org/2026.emnlp-main.1662/
116,wang2025truthflow,TruthFlow: Truthful LLM Generation via Representation Flow Correction,ICML 2025,2025,https://proceedings.mlr.press/v267/wang25i.html,9,Open Research Questions,训练flow matching模型生成query-specific修正,https://arxiv.org/pdf/2502.04556


==> anc/reported_evidence.csv <==
source,table,model_protocol,metric,baseline,intervention
DoLa,Table 1,LLaMA-33B,TruthfulQA truth (%),62.5,56.4
DoLa,Table 1,LLaMA-33B,TruthfulQA info (%),69.0,92.4
DoLa,Table 1,LLaMA-33B,TruthfulQA True*Info (%),31.7,49.1
ITI,Table 3,"LLaMA-7B, 2-fold",TruthfulQA True*Info (%),30.5,42.3
ITI,Table 3,"LLaMA-7B, 2-fold",OpenWebText CE,2.16,2.41


==> anc/retrieval_budget.csv <==
evidence_items,strict_pct,relaxed_pct,test_questions,demonstrations,strict_source,relaxed_source
1,61.4,67.2,500,5,https://aclanthology.org/2024.findings-acl.813.pdf#page=6,https://aclanthology.org/2024.findings-acl.813.pdf#page=24
5,70.6,74.2,500,5,https://aclanthology.org/2024.findings-acl.813.pdf#page=6,https://aclanthology.org/2024.findings-acl.813.pdf#page=24
10,75.6,77.8,500,5,https://aclanthology.org/2024.findings-acl.813.pdf#page=6,https://aclanthology.org/2024.findings-acl.813.pdf#page=24
15,77.6,79.0,500,5,https://aclanthology.org/2024.findings-acl.813.pdf#page=6,https://aclanthology.org/2024.findings-acl.813.pdf#page=24


==> anc/revision_outcomes.csv <==
dataset,draft_model,editor,pre_ais,post_ais,intent_pct,test_set_size,source
NQ,PaLM,EFEC,35.4,48.3,16.0,150,https://aclanthology.org/2023.acl-long.910.pdf#page=6
NQ,PaLM,RARR,35.4,43.4,90.0,150,https://aclanthology.org/2023.acl-long.910.pdf#page=6
StrategyQA,PaLM,EFEC,24.5,51.7,6.0,150,https://aclanthology.org/2023.acl-long.910.pdf#page=6
StrategyQA,PaLM,RARR,24.5,31.5,92.6,150,https://aclanthology.org/2023.acl-long.910.pdf#page=6
QReCC,LaMDA,EFEC,13.2,48.7,39.7,150,https://aclanthology.org/2023.acl-long.910.pdf#page=6
QReCC,LaMDA,RARR,13.2,28.3,95.6,150,https://aclanthology.org/2023.acl-long.910.pdf#page=6


==> anc/source_awareness.csv <==
dataset,with_source_labels,without_source_labels,metric,source
NQ,50.2,48.1,accuracy (%),ASTUTE RAG Table 3
TriviaQA,81.6,82.3,accuracy (%),ASTUTE RAG Table 3
BioASQ,58.0,57.7,accuracy (%),ASTUTE RAG Table 3
PopQA,40.5,39.9,accuracy (%),ASTUTE RAG Table 3
Overall,59.2,58.6,accuracy (%),ASTUTE RAG Table 3

